Voting patterns in 2016: Exploration using multilevel regression and poststratification (MRP) on pre-election polls

We analyzed 2012 and 2016 YouGov pre-election polls in order to understand how different population groups voted in the 2012 and 2016 elections. We broke the data down by demographics and state. We display our findings with a series of graphs and maps. The R code associated with this project is available at https://github.com/rtrangucci/mrp_2016_election/.

==> figures/county/converter.sh <==
#!/bin/bash
for i in *pdf
do
  fname="${i%.*}.png"
  convert -density 150 $i -quality 100 $fname
  convert $fname -resize 1200x900 $fname
done

